Probing symmetries of quantum many-body systems through gap ratio statistics

The statistics of gap ratios between consecutive energy levels is a widely used tool, in particular in the context of many-body physics, to distinguish between chaotic and integrable systems, described respectively by Gaussian ensembles of random matrices and Poisson statistics. In this work we extend the study of the gap ratio distribution P(r) to the case where discrete symmetries are present. This is important, since in certain situations it may be very impractical, or impossible, to split the model into symmetry sectors, let alone in cases where the symmetry is not known in the first place. Starting from the known expressions for surmises in the Gaussian ensembles, we derive analytical surmises for random matrices comprised of several independent blocks. We check our formulae against simulations from large random matrices, showing excellent agreement. We then present a large set of applications in many-body physics, ranging from quantum clock models and anyonic chains to periodically-driven spin systems. In all these models the existence of a (sometimes hidden) symmetry can be diagnosed through the study of the spectral gap ratios, and our approach furnishes an efficient way to characterize the number and size of independent symmetry subspaces. We finally discuss the relevance of our analysis for existing results in the literature, as well as its practical usefulness, and point out possible future applications and extensions.

==> notebookPr.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    593141,      15563]
NotebookOptionsPosition[    588734,      15477]
NotebookOutlinePosition[    589068,      15492]
CellTagsIndexPosition[    589025,      15489]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Notebook  for the manuscript \n",
 StyleBox["Probing symmetries of quantum many-body systems through gap ratio \
statistics",
  FontSlant->"Italic"],
 ", \nby Olivier Giraud, Nicolas Mac\[EAcute], \[CapitalEAcute]ric Vernier \
and Fabien Alet"
}], "Chapter",
 CellChangeTimes->{{3.806151258554723*^9, 3.8061512852218018`*^9}, {
  3.806151319837152*^9, 
  3.8061513216052637`*^9}},ExpressionUUID->"a3207795-994b-46c3-b297-\
0411b76c4e4b"],

Cell[CellGroupData[{

Cell["1. Evaluate this cell (defining all useful functions)", "Section",
 CellChangeTimes->{{3.802067213444063*^9, 3.8020672137517157`*^9}, {
  3.8057176158869133`*^9, 3.805717620120304*^9}, {3.805717964658811*^9, 
  3.805717965982255*^9}, {3.805719896190703*^9, 
  3.805719911205768*^9}},ExpressionUUID->"a8ef8907-14dd-419a-96ff-\
d93ee374e08a"],

Cell[CellGroupData[{

Cell["Full analytic expression for two GOE blocks", "Subsection",
 CellChangeTimes->{{3.802067225144611*^9, 3.802067232804702*^9}, {
  3.805717626770276*^9, 
  3.805717627422983*^9}},ExpressionUUID->"712ca409-21a7-4be9-80e8-\
dc8508ca49dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"P", 
     RowBox[{"(", "r", ")"}], " ", "for", " ", "two", " ", "GOE", " ", 
     "blocks"}], ",", " ", 
    RowBox[{
    "with", " ", "normalized", " ", "densities", " ", "\[Alpha]", " ", "and", 
     " ", "\[Beta]"}], ",", " ", 
    RowBox[{
     RowBox[{"\[Alpha]", "+", "\[Beta]"}], "=", "1"}]}], "*)"}], 
  RowBox[{
   RowBox[{"prGOE", "[", 
    RowBox[{"r_", ",", "\[Alpha]_", ",", "\[Beta]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"2", " ", "\[Pi]"}]]}], ")"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "r", "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{"4", " ", "r", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{"4", " ", "r", " ", 
          SuperscriptBox["\[Beta]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{"4", " ", "r", " ", 
          SuperscriptBox["\[Alpha]", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{"4", " ", "r", " ", 
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "4"], " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "r", "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "r", "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], ")"}], 
        RowBox[{"5", "/", "2"}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"2", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "r", "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"1215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r", "+", 
                 SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "4"]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"405", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Beta]", "4"]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "r", "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "2"], " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"405", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "r", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"1215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r", "+", 
                 SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "4"]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "r", "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
             RowBox[{"8", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox["\[Beta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"405", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], " ", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"1215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"3", " ", "r", " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"8", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"18", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      SuperscriptBox["\[Beta]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"r", " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Beta]", "4"]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"405", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"1215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "r"}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "4"], " ", "\[Beta]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"8", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r", "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]], "-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r", "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]], 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["\[Alpha]", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Alpha]", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Beta]", "4"]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"405", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r", "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"1215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], ")"}]}]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
             RowBox[{"8", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]], "-", 
    FractionBox[
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", 
      SuperscriptBox["\[Alpha]", "3"], " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Alpha]", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "4"]}], 
             RowBox[{"32", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"405", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"1215", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "r"}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"8", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r", "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], "2"], " ", "\[Alpha]", " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
          SuperscriptBox["\[Alpha]", "4"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "r"}], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}], "+", 
         RowBox[{"8", " ", "r", " ", 
          SuperscriptBox["\[Beta]", "4"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"81", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
               SuperscriptBox["\[Alpha]", "4"]}], 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"405", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"1215", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
          RowBox[{"4", " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], 
               RowBox[{"16", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                   SuperscriptBox["\[Alpha]", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                   SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
               RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
            RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], ")"}], "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], "+", 
    FractionBox[
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
      SuperscriptBox["\[Beta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"8", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{"8", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{"8", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        RowBox[{"8", " ", "r", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], "2"]], "-", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"18", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "r"}], ")"}], " ", 
       SuperscriptBox["\[Alpha]", "3"], " ", 
       SuperscriptBox["\[Beta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Beta]", "2"], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"81", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
               SuperscriptBox["\[Alpha]", "4"]}], 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"405", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{"8", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"1215", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{"8", " ", "r", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], 
                "2"]}], 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
          RowBox[{"4", " ", 
           SqrtBox["\[Pi]"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], 
               RowBox[{"16", " ", "\[Pi]"}]], "+", 
              FractionBox[
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{"8", " ", "r", " ", 
                   SuperscriptBox["\[Beta]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}]}], 
               RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
            RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], ")"}], "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        RowBox[{"8", " ", "r", " ", 
         SuperscriptBox["\[Beta]", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}]}], ")"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], "r", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}]], " ", "\[Beta]"}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]]}]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]]}]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"27", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       SuperscriptBox["r", "3"], " ", "\[Alpha]"}]], "4", " ", 
     SqrtBox["\[Pi]"], " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "3"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"243", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "r"}], ")"}], " ", 
             SuperscriptBox["\[Alpha]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Alpha]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"243", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}]]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"243", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}], 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Beta]", "3"]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox["\[Alpha]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["r", "6"], " ", 
                  SuperscriptBox["\[Alpha]", "6"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["r", "6"], " ", 
                  SuperscriptBox["\[Alpha]", "6"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]]}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Alpha]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"27", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Alpha]", "2"], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], 
     SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         SqrtBox[
          SuperscriptBox["\[Alpha]", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SqrtBox[
          SuperscriptBox["\[Alpha]", "2"]], " ", "\[Beta]"}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]", 
         " ", 
         SqrtBox[
          FractionBox[
           SuperscriptBox["\[Alpha]", "2"], 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            SuperscriptBox["\[Alpha]", "2"]]}]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            SuperscriptBox["\[Alpha]", "2"]]}]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
           "\[Beta]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"27", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", "\[Alpha]"}]], "4", " ", 
     SqrtBox["\[Pi]"], " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]], " ", 
        SqrtBox[
         SuperscriptBox["\[Alpha]", "2"]]}], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"243", " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]", "+", 
               RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"243", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]]}]]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", "\[Beta]"}], 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Beta]", "3"]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]",
           " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox["\[Alpha]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["\[Alpha]", "6"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["\[Alpha]", "6"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "4"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Alpha]", "2"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"64", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         SuperscriptBox["\[Alpha]", "2"]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            SuperscriptBox["\[Alpha]", "2"]]}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         SuperscriptBox["\[Alpha]", "2"]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            SuperscriptBox["\[Alpha]", "2"]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         SuperscriptBox["\[Alpha]", "2"]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
           "\[Beta]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"27", " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"4", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], "r", " ", "\[Alpha]", " ", 
     SuperscriptBox["\[Beta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]]}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}], 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"4", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       SuperscriptBox["r", "3"], " ", "\[Beta]"}]], "4", " ", 
     SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "3"]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"243", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}]]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Alpha]", "3"]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"243", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "r"}], ")"}], " ", 
             SuperscriptBox["\[Beta]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Beta]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Beta]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["r", "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
             RowBox[{"4", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["r", "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox["r", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Beta]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"4", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Beta]", "2"], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], "\[Alpha]", " ", 
     SuperscriptBox["\[Beta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SqrtBox[
          SuperscriptBox["\[Beta]", "2"]]}], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         SqrtBox[
          SuperscriptBox["\[Beta]", "2"]], " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
         SqrtBox[
          FractionBox[
           SuperscriptBox["\[Beta]", "2"], 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            SuperscriptBox["\[Beta]", "2"]]}]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            SuperscriptBox["\[Beta]", "2"]]}]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"4", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", "\[Beta]"}]], "4", " ", 
     SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]], " ", 
        SqrtBox[
         SuperscriptBox["\[Beta]", "2"]]}], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Alpha]", "3"]}], 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"4", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"243", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"8", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"4", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}]]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["\[Beta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"243", " ", 
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "+", 
               RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Beta]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"]}], 
                 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"16", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"]}], 
                 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"]}], 
                 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
             RowBox[{"4", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              SuperscriptBox["\[Beta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"]}], 
                 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"]}], 
                 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"4", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         SuperscriptBox["\[Beta]", "2"]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            SuperscriptBox["\[Beta]", "2"]]}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         SuperscriptBox["\[Beta]", "2"]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            SuperscriptBox["\[Beta]", "2"]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         SuperscriptBox["\[Beta]", "2"]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}]}], 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"4", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox["\[Beta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "15"}], " ", "\[Pi]"}], "-", 
       FractionBox[
        RowBox[{"243", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox[
          FractionBox["3", "\[Pi]"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "5"], " ", 
             SuperscriptBox["\[Alpha]", "5"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"72171", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox[
          FractionBox["3", "\[Pi]"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "5"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"72171", " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "+", 
               RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"81", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            SuperscriptBox["\[Beta]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"]}], 
                 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"]}], 
                 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"]}], 
                 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            SuperscriptBox["\[Beta]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
             RowBox[{"8", " ", "\[Pi]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"2187", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"9", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                  
                  RowBox[{"16", " ", "\[Pi]"}]], "+", 
                 FractionBox[
                  RowBox[{"27", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                  RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"405", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"]}], 
                 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"243", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "+", 
            FractionBox[
             RowBox[{"6561", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "8"], " ", 
              SuperscriptBox["\[Alpha]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"243", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"]}], 
                 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"1215", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"10935", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"65536", " ", 
              SuperscriptBox["\[Pi]", "4"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4096", " ", 
               SuperscriptBox["\[Pi]", "3"]}]], 
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"]}], 
                 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"32805", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"203391", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"531441", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"128", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"243", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"32805", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "8"]}], 
                 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"610173", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"4310577", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"14703201", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"4782969", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "4"]}], 
                 RowBox[{"16384", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "8"]}], 
                 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"295245", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"2775303", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"12931731", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"46235367", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "4"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "-", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}]}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], "\[Alpha]", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}]}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}]], "4", " ", 
     SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
        SuperscriptBox["\[Alpha]", "4"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"243", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}]]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Alpha]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Beta]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"\[Beta]", "+", 
               RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Beta]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"\[Beta]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"]}], 
                 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"]}], 
                 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "6"]}], 
                 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "4"], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"], 
                  " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}], "3"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Beta]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Beta]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             SuperscriptBox["\[Beta]", "2"]}]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "2"]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{"\[Beta]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}]}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Beta]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Beta]"}]}], ")"}], "2"]}], 
                
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]], 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox["\[Beta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"r", " ", 
        SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "15"}], " ", "\[Pi]"}], "-", 
       FractionBox[
        RowBox[{"243", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox[
          FractionBox["3", "\[Pi]"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "5"], " ", 
             SuperscriptBox["\[Alpha]", "5"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Alpha]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"72171", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox[
          FractionBox["3", "\[Pi]"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "5"], " ", 
             SuperscriptBox["\[Beta]", "5"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"72171", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"81", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          SqrtBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"8", " ", "\[Pi]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"2187", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"9", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                   SuperscriptBox["\[Beta]", "2"]}], 
                  RowBox[{"16", " ", "\[Pi]"}]], "+", 
                 FractionBox[
                  RowBox[{"27", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                  RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"405", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"243", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "+", 
            FractionBox[
             RowBox[{"6561", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "8"], " ", 
              SuperscriptBox["\[Alpha]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"243", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"1215", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"10935", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"65536", " ", 
              SuperscriptBox["\[Pi]", "4"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4096", " ", 
               SuperscriptBox["\[Pi]", "3"]}]], 
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"32805", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"203391", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"531441", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"128", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"243", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"32805", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "8"], " ", 
                  SuperscriptBox["\[Beta]", "8"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"610173", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"4310577", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"14703201", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"4782969", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "4"]}], 
                 RowBox[{"16384", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "8"], " ", 
                  SuperscriptBox["\[Beta]", "8"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"295245", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"2775303", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"12931731", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"46235367", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "4"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "-", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", "\[Beta]"}], "+", 
       RowBox[{"r", " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}]], "4", " ", 
     SqrtBox["\[Pi]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
        SuperscriptBox["\[Alpha]", "5"], " ", "\[Beta]"}], "+", 
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "r"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", 
        SuperscriptBox["\[Beta]", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Beta]", "5"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Alpha]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Alpha]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Beta]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Alpha]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Alpha]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Alpha]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Alpha]", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox["\[Beta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "15"}], " ", "\[Pi]"}], "-", 
       FractionBox[
        RowBox[{"243", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]", 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox[
          FractionBox["3", "\[Pi]"]], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "5"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "3"], " ", 
             
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"72171", " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]", "+", 
               RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox[
          FractionBox["3", "\[Pi]"]], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "5"], " ", 
             SuperscriptBox["\[Beta]", "5"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"3645", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Beta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"72171", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
            RowBox[{"512", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"81", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]",
           " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]",
           " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"8", " ", "\[Pi]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"2187", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"9", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                   SuperscriptBox["\[Beta]", "2"]}], 
                  RowBox[{"16", " ", "\[Pi]"}]], "+", 
                 FractionBox[
                  RowBox[{"27", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                  RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"405", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"243", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "+", 
            FractionBox[
             RowBox[{"6561", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"243", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"1215", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"10935", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"65536", " ", 
              SuperscriptBox["\[Pi]", "4"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4096", " ", 
               SuperscriptBox["\[Pi]", "3"]}]], 
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"32805", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"203391", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"531441", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"128", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"243", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"32805", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "8"], " ", 
                  SuperscriptBox["\[Beta]", "8"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"610173", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"4310577", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"14703201", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"4782969", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "4"]}], 
                 RowBox[{"16384", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "8"], " ", 
                  SuperscriptBox["\[Beta]", "8"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"295245", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"2775303", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"12931731", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"46235367", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "4"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "-", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
           "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], "\[Alpha]", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "r"}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"27", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]", 
         " ", 
         SqrtBox[
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
           "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}]], "4", " ", 
     SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Alpha]", "4"], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "r"}], "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"], " ", 
        SuperscriptBox["\[Beta]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
        SuperscriptBox["\[Beta]", "4"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]]}], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"243", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]", 
         " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
         SqrtBox[
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}]]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"\[Alpha]", "+", 
               RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Alpha]", "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
            SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Beta]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", "\[Beta]",
           " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Alpha]", "+", 
                 RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "3"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Alpha]", "+", 
                  RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Alpha]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{"\[Alpha]", "+", 
           RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}]}]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], " ", 
           "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                SuperscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Alpha]", "+", 
                    RowBox[{"2", " ", "r", " ", "\[Alpha]"}]}], ")"}], "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Beta]", "2"]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]], 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox["\[Beta]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Beta]", "2"], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "15"}], " ", "\[Pi]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          SqrtBox[
           FractionBox["3", "\[Pi]"]], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3645", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "5"], " ", 
              SuperscriptBox["\[Alpha]", "5"]}], 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Pi]", 
               RowBox[{"5", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"3645", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "3"], " ", 
              SuperscriptBox["\[Alpha]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", 
               RowBox[{"5", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"72171", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
               "2"]}], 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Pi]", 
               RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          SqrtBox[
           FractionBox["3", "\[Pi]"]], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"3645", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "5"], " ", 
              SuperscriptBox["\[Beta]", "5"]}], 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Pi]", 
               RowBox[{"5", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"3645", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
              SuperscriptBox["\[Beta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"64", " ", 
              SuperscriptBox["\[Pi]", 
               RowBox[{"5", "/", "2"}]]}]], "+", 
            FractionBox[
             RowBox[{"72171", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
               "2"]}], 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Pi]", 
               RowBox[{"5", "/", "2"}]]}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"81", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "3"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "3"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"8", " ", "\[Pi]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"2187", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], "2"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 FractionBox[
                  RowBox[{"9", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                   SuperscriptBox["\[Beta]", "2"]}], 
                  RowBox[{"16", " ", "\[Pi]"}]], "+", 
                 FractionBox[
                  RowBox[{"27", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                  RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"405", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"243", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"32", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}]}], "+", 
            FractionBox[
             RowBox[{"6561", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "8"], " ", 
              SuperscriptBox["\[Alpha]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"243", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"1215", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"10935", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"65536", " ", 
              SuperscriptBox["\[Pi]", "4"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"4096", " ", 
               SuperscriptBox["\[Pi]", "3"]}]], 
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"32805", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"203391", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"531441", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "3"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"128", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "243", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"32805", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "8"], " ", 
                 SuperscriptBox["\[Beta]", "8"]}], 
                RowBox[{"65536", " ", 
                 SuperscriptBox["\[Pi]", "4"]}]], "+", 
               FractionBox[
                RowBox[{"610173", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                 SuperscriptBox["\[Beta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], "+", 
                   RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                RowBox[{"65536", " ", 
                 SuperscriptBox["\[Pi]", "4"]}]], "+", 
               FractionBox[
                RowBox[{"4310577", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                 SuperscriptBox["\[Beta]", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                  "2"]}], 
                RowBox[{"65536", " ", 
                 SuperscriptBox["\[Pi]", "4"]}]], "+", 
               FractionBox[
                RowBox[{"14703201", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                  "3"]}], 
                RowBox[{"65536", " ", 
                 SuperscriptBox["\[Pi]", "4"]}]], "+", 
               FractionBox[
                RowBox[{"4782969", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                  "4"]}], 
                RowBox[{"16384", " ", 
                 SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"256", " ", 
               SuperscriptBox["\[Pi]", "2"]}]], 
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "8"], " ", 
                  SuperscriptBox["\[Beta]", "8"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"295245", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"2775303", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"12931731", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "3"]}], 
                 RowBox[{"32768", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]], "+", 
                FractionBox[
                 RowBox[{"46235367", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "4"]}], 
                 RowBox[{"65536", " ", 
                  SuperscriptBox["\[Pi]", "4"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}]], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}]], "]"}]}], "-", 
       RowBox[{"30", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], "+", 
                   RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}]], "\[Alpha]", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Beta]", "2"], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"\[Pi]", "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"27", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          SqrtBox[
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}]]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}]], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}]], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], "+", 
                   RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"27", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], "3"]}]], "4",
      " ", 
     SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", "\[Beta]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Beta]", "4"], "+", 
       RowBox[{"3", " ", "r", " ", 
        SuperscriptBox["\[Beta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "2"], "+", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "4"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "4"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Alpha]", "2"], " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          SuperscriptBox["\[Beta]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["9", "4"], " ", 
        SqrtBox[
         RowBox[{"3", " ", "\[Pi]"}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Alpha]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"9", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
             SuperscriptBox["\[Beta]", "2"]}], 
            RowBox[{"16", " ", "\[Pi]"}]], "+", 
           FractionBox[
            RowBox[{"27", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
            RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"8", " ", "\[Pi]"}]]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"64", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}]]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Alpha]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{"27", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Beta]", "2"], "+", 
           RowBox[{"2", " ", "r", " ", 
            SuperscriptBox["\[Beta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Alpha]", "2"], "+", 
              SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"27", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "r"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Beta]", "3"]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]], "+", 
           FractionBox[
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
            RowBox[{"64", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Beta]", "2"]}], 
             RowBox[{"16", " ", "\[Pi]"}]], "+", 
            FractionBox[
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
             RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"]}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"243", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], "+", 
            RowBox[{"2", " ", "r", " ", 
             SuperscriptBox["\[Beta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Alpha]", "2"], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"729", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "6"], " ", 
              SuperscriptBox["\[Alpha]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"9", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"]}], 
                 RowBox[{"16", " ", "\[Pi]"}]], "+", 
                FractionBox[
                 RowBox[{"81", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}], 
             RowBox[{"4096", " ", 
              SuperscriptBox["\[Pi]", "3"]}]], "+", 
            FractionBox[
             RowBox[{"81", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "4"], " ", 
              SuperscriptBox["\[Alpha]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"81", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"]}], 
                 RowBox[{"128", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]], "+", 
                FractionBox[
                 RowBox[{"8019", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]]}], ")"}]}], 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Pi]", "2"]}]], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"27", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], "+", 
                RowBox[{"2", " ", "r", " ", 
                 SuperscriptBox["\[Beta]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Alpha]", "2"], "+", 
                   SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2187", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"24057", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"6561", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "3"]}], 
                 RowBox[{"512", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"16", " ", "\[Pi]"}]], 
             RowBox[{"9", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
              SuperscriptBox["\[Alpha]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"729", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "6"], " ", 
                  SuperscriptBox["\[Beta]", "6"]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "4"], " ", 
                  SuperscriptBox["\[Beta]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"72171", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                  SuperscriptBox["\[Beta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "2"]}], 
                 RowBox[{"2048", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]], "+", 
                FractionBox[
                 RowBox[{"19683", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], 
                   "3"]}], 
                 RowBox[{"256", " ", 
                  SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"128", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
               SuperscriptBox["\[Beta]", "2"]}], 
              RowBox[{"16", " ", "\[Pi]"}]], "+", 
             FractionBox[
              RowBox[{"27", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{"2", " ", "r", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
              RowBox[{"16", " ", "\[Pi]"}]]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}]], "]"}]}], "-", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", "\[Beta]"}], 
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], "+", 
             RowBox[{"2", " ", "r", " ", 
              SuperscriptBox["\[Beta]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Alpha]", "2"], "+", 
                SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]]}]], "]"}]}], "+", 
       RowBox[{
        FractionBox["9", "2"], " ", 
        SqrtBox[
         FractionBox["3", "\[Pi]"]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["\[Beta]", "2"], "+", 
          RowBox[{"2", " ", "r", " ", 
           SuperscriptBox["\[Beta]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], "+", 
             SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]], " ", 
        RowBox[{"ArcTan", "[", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "r"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "r"}], ")"}], " ", "\[Alpha]", " ", "\[Beta]"}], 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Beta]", "2"], "+", 
               RowBox[{"2", " ", "r", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["\[Alpha]", "2"], "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Alpha]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "r"}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Beta]", "2"]}], 
                RowBox[{"16", " ", "\[Pi]"}]], "+", 
               FractionBox[
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Beta]", "2"], "+", 
                   RowBox[{"2", " ", "r", " ", 
                    SuperscriptBox["\[Beta]", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Alpha]", "2"], "+", 
                    SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}], ")"}]}], 
                RowBox[{"16", " ", "\[Pi]"}]]}], ")"}]}]]}]], "]"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.801460222523137*^9, 3.801460232773301*^9}, {
   3.801460265596067*^9, 3.8014602726415052`*^9}, {3.801460352967247*^9, 
   3.80146035415301*^9}, 3.801474259669293*^9, {3.8014742924554157`*^9, 
   3.80147435925471*^9}, {3.805717639679941*^9, 3.805717640200346*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"08584323-cf69-4fbd-abf4-45f77620ae66"]
}, Closed]],

Cell[CellGroupData[{

Cell["Other functions for numerical integration", "Subsection",
 CellChangeTimes->{{3.8020672549035*^9, 3.802067258862273*^9}, {
  3.8057177552734137`*^9, 
  3.805717760824671*^9}},ExpressionUUID->"335c807a-372f-47c3-bd9d-\
1e99601133ed"],

Cell[CellGroupData[{

Cell["GOE", "Subsubsection",
 CellChangeTimes->{{3.805717796477796*^9, 
  3.805717798502948*^9}},ExpressionUUID->"414d1715-97a6-4b9c-8361-\
b1d5bb90d7f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["g", "GOE"], "[", "x_", "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "2"]}], 
       RowBox[{"4", " ", "\[Pi]"}]]}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"27", " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"16", " ", "\[Pi]"}]]}]], " ", "x", " ", 
     RowBox[{"Erfc", "[", 
      FractionBox[
       RowBox[{"3", " ", "x"}], 
       RowBox[{"4", " ", 
        SqrtBox["\[Pi]"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "x", " ", 
     RowBox[{"Erfc", "[", 
      FractionBox[
       RowBox[{"3", " ", "x"}], 
       RowBox[{"2", " ", 
        SqrtBox["\[Pi]"]}]], "]"}]}]}]}], ";", 
  RowBox[{
   RowBox[{
    SubscriptBox["h", "GOE"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"16", " ", "\[Pi]"}]]}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"4", " ", "x", " ", "y"}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "\[Pi]"}]]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"14", " ", "y"}]}], ")"}]}], 
         RowBox[{"16", " ", "\[Pi]"}]]], " ", "\[Pi]"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"16", " ", "x", " ", "y"}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}], 
         RowBox[{"16", " ", "\[Pi]"}]]], " ", "\[Pi]"}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"27", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}]}], 
         RowBox[{"4", " ", "\[Pi]"}]]], " ", "x"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"14", " ", "y"}]}], ")"}]}], 
         RowBox[{"16", " ", "\[Pi]"}]]], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"27", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}]}], 
         RowBox[{"4", " ", "\[Pi]"}]]], " ", "y"}], "+", 
      RowBox[{"27", " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"16", " ", "x", " ", "y"}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}], 
         RowBox[{"16", " ", "\[Pi]"}]]], " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"16", " ", "x", " ", "y"}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}], 
         RowBox[{"16", " ", "\[Pi]"}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "\[Pi]"}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       RowBox[{"Erf", "[", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "x"}], "+", "y"}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"]}]], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"14", " ", "y"}]}], ")"}]}], 
         RowBox[{"16", " ", "\[Pi]"}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "\[Pi]"}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], " ", 
       RowBox[{"Erf", "[", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            RowBox[{"2", " ", "y"}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SqrtBox["\[Pi]"]}]], "]"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.801460450070674*^9, 3.80146051308075*^9}, {
  3.801461099583905*^9, 3.8014611049476233`*^9}, {3.801474367805518*^9, 
  3.80147437619079*^9}, {3.8020672675234337`*^9, 3.802067286135849*^9}, {
  3.8020673569277277`*^9, 3.802067517051157*^9}, {3.802067890855814*^9, 
  3.802067892513685*^9}, {3.802067935153906*^9, 3.802067950821683*^9}, {
  3.802067998166184*^9, 3.802068014384954*^9}, {3.8057177380324383`*^9, 
  3.805717774064699*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2e74a137-4c33-46e1-9d4a-9337369d0855"]
}, Closed]],

Cell[CellGroupData[{

Cell["GUE", "Subsubsection",
 CellChangeTimes->{{3.805717796477796*^9, 
  3.805717812132509*^9}},ExpressionUUID->"04eddfaa-c6a0-45f5-b43f-\
b37b2e549026"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p", "GUE"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["3", "23"], 
      SqrtBox["3"]}], 
     RowBox[{
      SuperscriptBox["2", "26"], 
      SuperscriptBox["\[Pi]", "5"]}]], 
    SuperscriptBox["x", "2"], " ", 
    SuperscriptBox["y", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}], "2"], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["243", 
        RowBox[{"64", " ", "\[Pi]"}]]}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"x", " ", "y"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["e2", "GUE"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"268435456", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], "531441", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"243", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          RowBox[{"x", " ", "y"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], 
       RowBox[{"64", " ", "\[Pi]"}]]}]], " ", 
    SuperscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"144", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{"2", " ", "y"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"128", " ", "\[Pi]"}], "-", 
         RowBox[{"81", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "-", 
            RowBox[{"4", " ", "x", " ", "y"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"243", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"x", "+", 
             RowBox[{"2", " ", "y"}]}], ")"}], "2"]}], 
         RowBox[{"256", " ", "\[Pi]"}]]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16384", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"20736", " ", "\[Pi]", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"19683", " ", 
          SuperscriptBox["x", "4"]}]}], ")"}], " ", 
       RowBox[{"Erfc", "[", 
        RowBox[{
         FractionBox["9", "16"], " ", 
         SqrtBox[
          FractionBox["3", "\[Pi]"]], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"2", " ", "y"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["e1", "GUE"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    SubscriptBox["e2", "GUE"], "[", 
    RowBox[{"y", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["g", "GUE"], "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["3", "6"], " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["3", "5"], " ", 
           SuperscriptBox["x", "2"]}], 
          RowBox[{
           SuperscriptBox["2", "6"], " ", "\[Pi]"}]]}]], " ", 
       SuperscriptBox["x", "3"]}], 
      RowBox[{
       SuperscriptBox["2", "10"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
    RowBox[{"Erfc", "[", 
     RowBox[{
      FractionBox["9", "8"], " ", 
      SqrtBox[
       FractionBox["3", "\[Pi]"]], " ", "x"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "12"], "  ", 
     RowBox[{"(", 
      RowBox[{"24", "+", 
       FractionBox[
        RowBox[{"243", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"128", " ", "\[Pi]", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"243", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}], 
        RowBox[{"4096", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", "6"], " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{
         SuperscriptBox["2", "8"], " ", "\[Pi]"}]]}]], 
     RowBox[{"Erfc", "[", 
      RowBox[{
       FractionBox["9", "16"], " ", 
       SqrtBox[
        FractionBox["3", "\[Pi]"]], " ", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Erfc", "[", 
        FractionBox[
         RowBox[{"27", " ", "x"}], 
         RowBox[{"16", " ", 
          SqrtBox["\[Pi]"]}]], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"OwenT", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"27", " ", "x"}], 
           RowBox[{"8", " ", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}]], ",", 
          FractionBox["1", 
           SqrtBox["3"]]}], "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8057178381968927`*^9, 3.8057178533564777`*^9}, {
  3.805719786357265*^9, 3.805719799137995*^9}, {3.805719832903783*^9, 
  3.805719834255632*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"22fad217-4e33-45ac-ad8b-1b732dfaba86"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.801460450070674*^9, 3.80146051308075*^9}, {
   3.801461099583905*^9, 3.8014611049476233`*^9}, {3.801474367805518*^9, 
   3.80147437619079*^9}, {3.8020672675234337`*^9, 3.802067286135849*^9}, {
   3.8020673569277277`*^9, 3.802067517051157*^9}, {3.802067890855814*^9, 
   3.802067892513685*^9}, {3.802067935153906*^9, 3.802067950821683*^9}, {
   3.802067998166184*^9, 3.802068014384954*^9}, {3.8057177380324383`*^9, 
   3.805717774064699*^9}, 3.805717815137033*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"50205326-9df1-448a-92dd-aab9915d4fa5"]
}, Closed]],

Cell[CellGroupData[{

Cell["GSE", "Subsubsection",
 CellChangeTimes->{{3.805717796477796*^9, 3.805717812132509*^9}, 
   3.805717864432013*^9},ExpressionUUID->"cc39121f-ecbd-448a-9e51-\
d92fb922a8f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["p", "GSE"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["3", "81"], 
      SqrtBox["3"]}], 
     RowBox[{
      SuperscriptBox["2", "75"], 
      SuperscriptBox["5", "15"], 
      SuperscriptBox["\[Pi]", "8"]}]], "  ", 
    SuperscriptBox["x", "4"], " ", 
    SuperscriptBox["y", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}], "4"], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["3", "11"], 
        RowBox[{
         SuperscriptBox["2", "10"], 
         SuperscriptBox["5", "2"], " ", "\[Pi]"}]]}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"x", " ", "y"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["e2", "GSE"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"5559060566555523", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"177147", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x", "2"], "+", 
            RowBox[{"x", " ", "y"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}]}], 
         RowBox[{"25600", " ", "\[Pi]"}]]}]], " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"177147", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{"2", " ", "y"}]}], ")"}], "2"]}], 
           RowBox[{"102400", " ", "\[Pi]"}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"240518168576000000000", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"475525357240320000000", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"493581389408501760000", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["x", "4"]}], "-", 
           RowBox[{"379498534676857036800", " ", "\[Pi]", " ", 
            SuperscriptBox["x", "6"]}], "+", 
           RowBox[{"328256967394537077627", " ", 
            SuperscriptBox["x", "8"]}]}], ")"}]}], "+", 
        RowBox[{"77760", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", 
           RowBox[{"2", " ", "y"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4697620480000000", " ", 
            SuperscriptBox["\[Pi]", "3"]}], "-", 
           RowBox[{"773967052800000", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["x", "2"]}], "-", 
              RowBox[{"28", " ", "x", " ", "y"}], "-", 
              RowBox[{"28", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
           RowBox[{"535570083993600", " ", "\[Pi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["x", "4"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["x", "3"], " ", "y"}], "+", 
              RowBox[{"88", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"224", " ", "x", " ", 
               SuperscriptBox["y", "3"]}], "+", 
              RowBox[{"112", " ", 
               SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
           RowBox[{"1853020188851841", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x", "6"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["x", "5"], " ", "y"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["x", "4"], " ", 
               SuperscriptBox["y", "2"]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["x", "3"], " ", 
               SuperscriptBox["y", "3"]}], "-", 
              RowBox[{"176", " ", 
               SuperscriptBox["x", "2"], " ", 
               SuperscriptBox["y", "4"]}], "-", 
              RowBox[{"192", " ", "x", " ", 
               SuperscriptBox["y", "5"]}], "-", 
              RowBox[{"64", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          FractionBox[
           RowBox[{"177147", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "+", 
               RowBox[{"2", " ", "y"}]}], ")"}], "2"]}], 
           RowBox[{"102400", " ", "\[Pi]"}]]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"240518168576000000000", " ", 
            SuperscriptBox["\[Pi]", "4"]}], "-", 
           RowBox[{"475525357240320000000", " ", 
            SuperscriptBox["\[Pi]", "3"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"493581389408501760000", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox["x", "4"]}], "-", 
           RowBox[{"379498534676857036800", " ", "\[Pi]", " ", 
            SuperscriptBox["x", "6"]}], "+", 
           RowBox[{"328256967394537077627", " ", 
            SuperscriptBox["x", "8"]}]}], ")"}], " ", 
         RowBox[{"Erf", "[", 
          RowBox[{
           FractionBox["243", "320"], " ", 
           SqrtBox[
            FractionBox["3", "\[Pi]"]], " ", 
           RowBox[{"(", 
            RowBox[{"x", "+", 
             RowBox[{"2", " ", "y"}]}], ")"}]}], "]"}]}]}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"3689348814741910323200000000000000", " ", 
      SuperscriptBox["\[Pi]", "7"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["e1", "GSE"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    SubscriptBox["e2", "GSE"], "[", 
    RowBox[{"y", ",", "x"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{
    SubscriptBox["g", "GSE"], "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    FractionBox[
     RowBox[{"531441", " ", 
      SqrtBox["3"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"177147", " ", 
          SuperscriptBox["x", "2"]}], 
         RowBox[{"25600", " ", "\[Pi]"}]]}]], " ", 
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "32"}], "+", 
        FractionBox[
         RowBox[{"531441", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"65536000000", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"18139852800", " ", "\[Pi]", " ", 
             SuperscriptBox["x", "4"]}], "+", 
            RowBox[{"31381059609", " ", 
             SuperscriptBox["x", "6"]}]}], ")"}]}], 
         RowBox[{"16777216000000", " ", 
          SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}], 
     RowBox[{"262144000", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    RowBox[{"Erf", "[", 
     RowBox[{
      FractionBox["243", "160"], " ", 
      SqrtBox[
       FractionBox["3", "\[Pi]"]], " ", "x"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "10368"], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"531441", " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"102400", " ", "\[Pi]"}]]}]], " ", 
     RowBox[{"(", 
      RowBox[{"20736", "+", 
       FractionBox[
        RowBox[{"14703201", " ", 
         SuperscriptBox["x", "2"]}], 
        RowBox[{"400", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"2792914305201", " ", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"81920000", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       FractionBox[
        RowBox[{"16677181699666569", " ", 
         SuperscriptBox["x", "6"]}], 
        RowBox[{"167772160000", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "+", 
       FractionBox[
        RowBox[{"8862938119652501095929", " ", 
         SuperscriptBox["x", "8"]}], 
        RowBox[{"214748364800000000", " ", 
         SuperscriptBox["\[Pi]", "4"]}]], "+", 
       FractionBox[
        RowBox[{"523347633027360537213511521", " ", 
         SuperscriptBox["x", "10"]}], 
        RowBox[{"10995116277760000000000", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}], ")"}], " ", 
     RowBox[{"Erfc", "[", 
      RowBox[{
       FractionBox["243", "320"], " ", 
       SqrtBox[
        FractionBox["3", "\[Pi]"]], " ", "x"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Erfc", "[", 
        FractionBox[
         RowBox[{"729", " ", "x"}], 
         RowBox[{"320", " ", 
          SqrtBox["\[Pi]"]}]], "]"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"OwenT", "[", 
         RowBox[{
          FractionBox[
           RowBox[{"729", " ", "x"}], 
           RowBox[{"160", " ", 
            SqrtBox[
             RowBox[{"2", " ", "\[Pi]"}]]}]], ",", 
          FractionBox["1", 
           SqrtBox["3"]]}], "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8057178849116898`*^9, 3.805717894818791*^9}, {
  3.805720121270258*^9, 3.805720125903523*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"4c9307ba-8a25-4722-be90-ba0e76c8ba2a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8057178381968927`*^9, 3.805717868923806*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ebde870a-858b-4e6f-a860-6fceff134095"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.801460450070674*^9, 3.80146051308075*^9}, {
   3.801461099583905*^9, 3.8014611049476233`*^9}, {3.801474367805518*^9, 
   3.80147437619079*^9}, {3.8020672675234337`*^9, 3.802067286135849*^9}, {
   3.8020673569277277`*^9, 3.802067517051157*^9}, {3.802067890855814*^9, 
   3.802067892513685*^9}, {3.802067935153906*^9, 3.802067950821683*^9}, {
   3.802067998166184*^9, 3.802068014384954*^9}, {3.8057177380324383`*^9, 
   3.805717774064699*^9}, 3.805717815137033*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"1319df9a-8c7b-4613-a1d9-c58b7aeb1e97"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.805718024172607*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"f68cbb1b-107a-453f-8cca-8e782cfb2034"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.805718077949586*^9, 3.8057180797275352`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"01ca352b-edd9-4152-85ac-b3e297ace237"]
}, Closed]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Choose your parameters", "Section",
 CellChangeTimes->{{3.805718087455735*^9, 3.805718089006014*^9}, {
  3.8057199155109253`*^9, 
  3.80571991894982*^9}},ExpressionUUID->"b5579a13-faf6-4740-ac82-\
e27d4c9f6228"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Number", " ", "of", " ", "blocks"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Relative", " ", "weight", " ", "of", " ", "each", " ", "block"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]", "[", "1", "]"}], "=", 
     RowBox[{"1", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]", "[", "2", "]"}], "=", 
     RowBox[{"2", "/", "3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Value", " ", "of", " ", "r"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"1", "/", "2"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.80571810013767*^9, 3.805718175729578*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"77b4c942-3dde-41e6-a8b0-871b49fb112e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Calculate P(r)", "Section",
 CellChangeTimes->{{3.805719939797514*^9, 
  3.8057199486792183`*^9}},ExpressionUUID->"7911f1fe-4672-4eb7-8d10-\
42540205a77c"],

Cell[CellGroupData[{

Cell["GOE", "Subsection",
 CellChangeTimes->{{3.806149953415523*^9, 
  3.806149953882456*^9}},ExpressionUUID->"088e6d29-e9f0-48b4-afb6-\
4448999b6940"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     SubscriptBox["\[PartialD]", "x"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       RowBox[{
        RowBox[{"\[Mu]", "[", "i", "]"}], " ", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"j", "=", "1"}], "m"], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[Equal]", "i"}], ",", 
           RowBox[{
            SubscriptBox["h", "GOE"], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], ",", 
           RowBox[{
            SubscriptBox["g", "GOE"], "[", 
            RowBox[{
             RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pr", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"2", "x", " ", 
      RowBox[{"P", "[", 
       RowBox[{"x", ",", 
        RowBox[{"r", " ", "x"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "In", " ", "the", " ", "case", " ", "of", " ", "two", " ", "blocks"}], 
    ",", " ", 
    RowBox[{
    "comparison", " ", "with", " ", "the", " ", "exact", " ", "analytical", 
     " ", "formula"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prGOE", "[", 
   RowBox[{"r", ",", 
    RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
    RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.801460450070674*^9, 3.80146051308075*^9}, {
   3.801461099583905*^9, 3.8014611049476233`*^9}, {3.801474367805518*^9, 
   3.80147437619079*^9}, {3.8020672675234337`*^9, 3.802067286135849*^9}, {
   3.8020673569277277`*^9, 3.802067517051157*^9}, {3.802067890855814*^9, 
   3.802067892513685*^9}, {3.802067935153906*^9, 3.802067950821683*^9}, {
   3.802067998166184*^9, 3.802068014384954*^9}, {3.805718001556862*^9, 
   3.805718003679206*^9}, {3.8057181564046803`*^9, 3.80571826972994*^9}, 
   3.8057184487620897`*^9, {3.8057184937116013`*^9, 3.805718598355504*^9}, {
   3.805718638487667*^9, 3.80571871597012*^9}, {3.8057189386869*^9, 
   3.8057190181032867`*^9}, {3.805719859454582*^9, 3.805719859875019*^9}, 
   3.8057202529943542`*^9, {3.805720536400824*^9, 3.805720551691606*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d4ef4736-9fe7-4e41-9755-7803b4330b7f"],

Cell[BoxData["1.0247515741528375`"], "Output",
 CellChangeTimes->{
  3.805719075156028*^9, 3.805719981372883*^9, 3.805720147771237*^9, 
   3.80572059364117*^9, {3.806149979057268*^9, 3.806149986481121*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"a499e42d-d82c-4249-ae21-5c1983ca0535"],

Cell[BoxData["1.0247515741488302`"], "Output",
 CellChangeTimes->{
  3.805719075156028*^9, 3.805719981372883*^9, 3.805720147771237*^9, 
   3.80572059364117*^9, {3.806149979057268*^9, 3.806149986503852*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"a51fc003-76fd-4c45-813c-82901cb5ecba"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GUE", "Subsection",
 CellChangeTimes->{{3.806149969559113*^9, 
  3.806149969765543*^9}},ExpressionUUID->"29bd9489-82f5-4765-ab11-\
ca66cbe370de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "x"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "1"}], "m"], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", 
            RowBox[{
             SubscriptBox["g", "GUE"], "[", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}], "//", 
       "Simplify"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], ";", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"q", "[", "i", "]"}], "/.", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"r", " ", "x"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"P", 
    RowBox[{"(", "r", ")"}], " ", "is", " ", "the", " ", "sum", " ", "of", 
    " ", 
    SubscriptBox["T", "twofold"], " ", "obtained", " ", "by", " ", "twofold", 
    " ", "numerical", " ", "integration", " ", "and", " ", 
    SubscriptBox["T", "onefold"], " ", "which", " ", "requires", " ", "a", 
    " ", "single", " ", "numerical", " ", "integration"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["T", "twofold"], "=", 
   RowBox[{"2", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], "m"], 
     RowBox[{
      RowBox[{"\[Mu]", "[", "i", "]"}], " ", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{
          SubscriptBox["e2", "GUE"], "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], "+", "a"}], ",", 
           RowBox[{
            RowBox[{"\[Mu]", "[", "i", "]"}], "r", "  ", "x"}]}], "]"}], 
         RowBox[{"q", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "onefold"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Mu]", "[", "i", "]"}], "2"], " ", 
        RowBox[{
         SubscriptBox["e2", "GUE"], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
          RowBox[{
           RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "1"}], "m"], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", 
            RowBox[{
             SubscriptBox["g", "GUE"], "[", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}]}], 
     "-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Mu]", "[", "i", "]"}], "2"], " ", 
       RowBox[{
        SubscriptBox["e1", "GUE"], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
         RowBox[{
          RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], 
       RowBox[{
        SubscriptBox["\[PartialD]", "x"], 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"j", "=", "1"}], "m"], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", 
           RowBox[{
            SubscriptBox["g", "GUE"], "[", 
            RowBox[{
             RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Mu]", "[", "i", "]"}], "3"], " ", 
       RowBox[{
        SubscriptBox["p", "GUE"], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
         RowBox[{
          RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"j", "=", "1"}], "m"], 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", 
          RowBox[{
           SubscriptBox["g", "GUE"], "[", 
           RowBox[{
            RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["T", "onefold"], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"2", "x", "  ", 
      RowBox[{
       SubscriptBox["P", "onefold"], "[", 
       RowBox[{"x", ",", 
        RowBox[{"r", " ", "x"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Pr", "=", 
  RowBox[{
   SubscriptBox["T", "twofold"], "+", 
   SubscriptBox["T", "onefold"]}]}]}], "Input",
 CellChangeTimes->{{3.8020675966703987`*^9, 3.8020676531521463`*^9}, {
   3.8020678280438557`*^9, 3.8020678320561237`*^9}, {3.802067868796377*^9, 
   3.802067873625692*^9}, {3.802067984767824*^9, 3.802067987553433*^9}, {
   3.8020680251731567`*^9, 3.802068061505947*^9}, {3.802068100586834*^9, 
   3.802068100720674*^9}, 3.805717827775329*^9, 3.8057181650835238`*^9, {
   3.805718300251758*^9, 3.805718311803195*^9}, {3.805719091464427*^9, 
   3.805719152145198*^9}, {3.8057191925368767`*^9, 3.805719260276547*^9}, {
   3.8057193200698643`*^9, 3.8057195986334047`*^9}, {3.8057197017086573`*^9, 
   3.805719716424603*^9}, {3.8057198122816877`*^9, 3.805719865312683*^9}, {
   3.805720524252599*^9, 3.805720524604384*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"5385488d-49ce-4761-9709-3b74a564654c"],

Cell[BoxData["1.0396461540070328`"], "Output",
 CellChangeTimes->{
  3.8020678470367126`*^9, 3.802067995111291*^9, {3.802068031476684*^9, 
   3.8020680491622887`*^9}, 3.802068101849131*^9, 3.805719545524268*^9, 
   3.805719601789777*^9, {3.805719705240099*^9, 3.805719714520666*^9}, {
   3.805719807926202*^9, 3.805719841440858*^9}, 3.805719993327093*^9, 
   3.8057201503797903`*^9, 3.8057205963697844`*^9, 3.806149993158703*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"547fe3a1-7251-43f6-82ab-88980784c965"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["GSE", "Subsection",
 CellChangeTimes->{{3.806150003184857*^9, 
  3.806150003842931*^9}},ExpressionUUID->"f621625c-5b44-474c-ba96-\
7d491a81b48c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "x"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "1"}], "m"], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", 
            RowBox[{
             SubscriptBox["g", "GSE"], "[", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}], "//", 
       "Simplify"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}], ";", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "i", "]"}], "=", 
      RowBox[{
       RowBox[{"q", "[", "i", "]"}], "/.", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{"r", " ", "x"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "m"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"P", 
    RowBox[{"(", "r", ")"}], " ", "is", " ", "the", " ", "sum", " ", "of", 
    " ", 
    SubscriptBox["T", "twofold"], " ", "obtained", " ", "by", " ", "twofold", 
    " ", "numerical", " ", "integration", " ", "and", " ", 
    SubscriptBox["T", "onefold"], " ", "which", " ", "requires", " ", "a", 
    " ", "single", " ", "numerical", " ", "integration"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["T", "twofold"], "=", 
   RowBox[{"2", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"i", "=", "1"}], "m"], 
     RowBox[{
      RowBox[{"\[Mu]", "[", "i", "]"}], " ", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"x", " ", 
         RowBox[{
          SubscriptBox["e2", "GSE"], "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], "+", "a"}], ",", 
           RowBox[{
            RowBox[{"\[Mu]", "[", "i", "]"}], "r", "  ", "x"}]}], "]"}], 
         RowBox[{"q", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["P", "onefold"], "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Mu]", "[", "i", "]"}], "2"], " ", 
        RowBox[{
         SubscriptBox["e2", "GSE"], "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
          RowBox[{
           RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], 
        RowBox[{
         SubscriptBox["\[PartialD]", "y"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Product]", 
           RowBox[{"j", "=", "1"}], "m"], 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", 
            RowBox[{
             SubscriptBox["g", "GSE"], "[", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}]}], 
     "-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Mu]", "[", "i", "]"}], "2"], " ", 
       RowBox[{
        SubscriptBox["e1", "GSE"], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
         RowBox[{
          RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], 
       RowBox[{
        SubscriptBox["\[PartialD]", "x"], 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"j", "=", "1"}], "m"], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", 
           RowBox[{
            SubscriptBox["g", "GSE"], "[", 
            RowBox[{
             RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "m"], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Mu]", "[", "i", "]"}], "3"], " ", 
       RowBox[{
        SubscriptBox["p", "GSE"], "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
         RowBox[{
          RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], 
       RowBox[{
        UnderoverscriptBox["\[Product]", 
         RowBox[{"j", "=", "1"}], "m"], 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"j", "\[Equal]", "i"}], ",", "1", ",", 
          RowBox[{
           SubscriptBox["g", "GSE"], "[", 
           RowBox[{
            RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["T", "onefold"], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"2", "x", "  ", 
      RowBox[{
       SubscriptBox["P", "onefold"], "[", 
       RowBox[{"x", ",", 
        RowBox[{"r", " ", "x"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Pr", "=", 
  RowBox[{
   SubscriptBox["T", "twofold"], "+", 
   SubscriptBox["T", "onefold"]}]}]}], "Input",
 CellChangeTimes->{{3.802068167731475*^9, 3.802068167954172*^9}, 
   3.802068203065084*^9, 3.805718049172876*^9, {3.8057200145253687`*^9, 
   3.805720095153605*^9}, {3.805720528945983*^9, 3.8057205315526543`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"f6b6831a-fe33-435d-9c02-f4df222f5471"],

Cell[BoxData["1.0210886176397702`"], "Output",
 CellChangeTimes->{3.802068217146632*^9, 3.8057201013094883`*^9, 
  3.805720156988096*^9, 3.805720192734187*^9, 3.80572060194804*^9, 
  3.806150015449918*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"b9b807bf-cf1b-4a51-b700-87ce11d7a5c8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "4. Calculate an average, for instance ",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", "r", 
    SubscriptBox[">", "GOE"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b2fd32ca-9f45-435b-a603-e9709030ae25"]
}], "Section",
 CellChangeTimes->{{3.805719939797514*^9, 3.8057199486792183`*^9}, {
  3.806150024980576*^9, 3.806150032264228*^9}, {3.80615011565464*^9, 
  3.806150131310822*^9}, {3.806150205665308*^9, 
  3.806150208183888*^9}},ExpressionUUID->"dd6f8bb2-b79b-4776-8e53-\
d73b9836cf75"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "r", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     SubscriptBox["\[PartialD]", "x"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       RowBox[{
        RowBox[{"\[Mu]", "[", "i", "]"}], " ", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"j", "=", "1"}], "m"], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[Equal]", "i"}], ",", 
           RowBox[{
            SubscriptBox["h", "GOE"], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], ",", 
           RowBox[{
            SubscriptBox["g", "GOE"], "[", 
            RowBox[{
             RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["r", "av"], "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"2", "x", " ", "r", " ", 
      RowBox[{"P", "[", 
       RowBox[{"x", ",", 
        RowBox[{"r", " ", "x"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "In", " ", "the", " ", "case", " ", "of", " ", "two", " ", "blocks"}], 
    ",", " ", 
    RowBox[{
    "comparison", " ", "with", " ", "the", " ", "exact", " ", "analytical", 
     " ", "formula"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"r", " ", 
    RowBox[{"prGOE", "[", 
     RowBox[{"r", ",", 
      RowBox[{"\[Mu]", "[", "1", "]"}], ",", 
      RowBox[{"\[Mu]", "[", "2", "]"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.801460450070674*^9, 3.80146051308075*^9}, {
   3.801461099583905*^9, 3.8014611049476233`*^9}, {3.801474367805518*^9, 
   3.80147437619079*^9}, {3.8020672675234337`*^9, 3.802067286135849*^9}, {
   3.8020673569277277`*^9, 3.802067517051157*^9}, {3.802067890855814*^9, 
   3.802067892513685*^9}, {3.802067935153906*^9, 3.802067950821683*^9}, {
   3.802067998166184*^9, 3.802068014384954*^9}, {3.805718001556862*^9, 
   3.805718003679206*^9}, {3.8057181564046803`*^9, 3.80571826972994*^9}, 
   3.8057184487620897`*^9, {3.8057184937116013`*^9, 3.805718598355504*^9}, {
   3.805718638487667*^9, 3.80571871597012*^9}, {3.8057189386869*^9, 
   3.8057190181032867`*^9}, {3.805719859454582*^9, 3.805719859875019*^9}, 
   3.8057202529943542`*^9, {3.805720536400824*^9, 3.805720551691606*^9}, 
   3.806150051488369*^9, {3.806150146339014*^9, 3.8061501955945168`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e74ec9f2-40dd-4f34-9bb9-69ea72fdf525"],

Cell[BoxData["0.44062689227361573`"], "Output",
 CellChangeTimes->{
  3.805719075156028*^9, 3.805719981372883*^9, 3.805720147771237*^9, 
   3.80572059364117*^9, {3.806149979057268*^9, 3.806149986481121*^9}, 
   3.806150197148203*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"83d4b0d7-c24c-40a1-b4a4-0af1d2d74926"],

Cell[BoxData["0.440626891647751`"], "Output",
 CellChangeTimes->{
  3.805719075156028*^9, 3.805719981372883*^9, 3.805720147771237*^9, 
   3.80572059364117*^9, {3.806149979057268*^9, 3.806149986481121*^9}, 
   3.806150197745266*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"0023a46a-12e8-4396-9890-ac77797848bc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "5. Plot ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"P", "(", "r", ")"}], "GOE"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6daca492-2b11-4285-9118-f42697a12d24"]
}], "Section",
 CellChangeTimes->{{3.805719939797514*^9, 3.8057199486792183`*^9}, {
  3.806150024980576*^9, 3.806150032264228*^9}, {3.80615011565464*^9, 
  3.806150131310822*^9}, {3.806150205665308*^9, 3.806150208183888*^9}, {
  3.8061502398781023`*^9, 3.806150249277021*^9}, {3.806151241628707*^9, 
  3.806151243259733*^9}},ExpressionUUID->"fb5974cc-1ef4-4c46-ba53-\
89cbb5edbad9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "r", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     SubscriptBox["\[PartialD]", "x"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "y"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "m"], 
       RowBox[{
        RowBox[{"\[Mu]", "[", "i", "]"}], " ", 
        RowBox[{
         UnderoverscriptBox["\[Product]", 
          RowBox[{"j", "=", "1"}], "m"], 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"j", "\[Equal]", "i"}], ",", 
           RowBox[{
            SubscriptBox["h", "GOE"], "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Mu]", "[", "i", "]"}], " ", "x"}], ",", 
             RowBox[{
              RowBox[{"\[Mu]", "[", "i", "]"}], " ", "y"}]}], "]"}], ",", 
           RowBox[{
            SubscriptBox["g", "GOE"], "[", 
            RowBox[{
             RowBox[{"\[Mu]", "[", "j", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", "y"}], ")"}]}], "]"}]}], "]"}]}]}]}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", "r", "]"}], ",", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{"2", "x", "  ", 
          RowBox[{"P", "[", 
           RowBox[{"x", ",", 
            RowBox[{"r", " ", "x"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "1", ",", 
       RowBox[{"1", "/", "100"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<r\>\"", ",", "\"\<P(r)\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.801460450070674*^9, 3.80146051308075*^9}, {
   3.801461099583905*^9, 3.8014611049476233`*^9}, {3.801474367805518*^9, 
   3.80147437619079*^9}, {3.8020672675234337`*^9, 3.802067286135849*^9}, {
   3.8020673569277277`*^9, 3.802067517051157*^9}, {3.802067890855814*^9, 
   3.802067892513685*^9}, {3.802067935153906*^9, 3.802067950821683*^9}, {
   3.802067998166184*^9, 3.802068014384954*^9}, {3.805718001556862*^9, 
   3.805718003679206*^9}, {3.8057181564046803`*^9, 3.80571826972994*^9}, 
   3.8057184487620897`*^9, {3.8057184937116013`*^9, 3.805718598355504*^9}, {
   3.805718638487667*^9, 3.80571871597012*^9}, {3.8057189386869*^9, 
   3.8057190181032867`*^9}, {3.805719859454582*^9, 3.805719859875019*^9}, 
   3.8057202529943542`*^9, {3.805720536400824*^9, 3.805720551691606*^9}, 
   3.806150051488369*^9, {3.806150146339014*^9, 3.8061501955945168`*^9}, {
   3.8061510741419077`*^9, 3.806151109678334*^9}, {3.806151157287891*^9, 
   3.806151216819908*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"3542a1d0-7443-43af-a25b-53b4fe025f06"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9kgtQVHUUhyEsHEdiEDAQYREFMW00NUYw/QGNC0Fg4PBQCZIGxZCEaghp
TA00ZMQVBawlSAVTYFwiYXyOLA9NAZUF5CEIC+z7vXsXsWyk3fVsZ+bOnf99
nMf3nSWp+2PT3rCxsUkzXea7NY4ndA+ffIvB9y68sIm8ApR4pfzLWm89l2LD
9tXNQZ8xuO51VBlzvQq8wBeX5/5ofV+DZ1vlzlcvMOD+Yo5a2Dfdak5tsX7P
g5d7WQuGGKhizE8acdOhoT1bbf2/CcP9vN9ZswzmDVZnbZp3DeziK6f3Oxgp
3w0c29OlPOZmxIokTtu0/20oFkWwi7yNlP8OTrNdkyt9jagx/T1YzUfayhrH
qeVGqtcK/mr/2IOm8zpLtGM6ZXxt8TIj1e/Ad04lgrUsI9qn/U0V7qKPNT+5
+B0j9fMXHvC5C2+Z+om1FLyPdx0TwoZtrf09QGlyVMQcI4OJPHPCTuS77yhM
EDHUbzd21jfmqXsZZJvby3oI9w7bK+P/83kEvttiPruewWsbPfihwiMzqIyh
eXowbve8UHCQQbilgAChO/fN9Umz8hRAuTh6TkgkA3O1JE4vLkXZ3Qldw9C8
ffD8Z1tNkAsDyziDfXhZsyNx44yB5u/HxcHGP+OHDWCZ2/F6gkSbuvuVNw3E
4wk+XFen964wYLclBhAXWdGtzTMQn0HYZqVscd9hgDmbC28QX2iiufUbDMRr
CNHezbuaFhrw3Jxuegj+58I5wUY98RtGWDH3QJJADwueTU9R2pU77szTE8+n
+HIgRJ1dpIelvaMjYJb7hB7ZrSe+o8i9genIUD0edptjFD7DXdwRTz3xfoY1
d1+GB/6tg2VclzH0zpX8mtmvI/5jKA//qOVwgw6WdEnjYKc77c0r0pEPIYSr
3GS70nQ0jxCn9kQv3RysIz9CCDTev7l66Gg+IbSGlXbPlFryNYGG2SurKs9r
ad4JnFq29GJOgpb8TcC/6FDjNw5amn8Sf6znvqhs15DPSXSu2lj06oCGeExC
qBSKK9doyO8U3jyTZFsgVROfKfhmeG69XqUm31NonojoCIlXEy8RdFsujPm9
rSb/Isw/4lGXeU9F/ExnVvw9j0Mq2gcx9PY9GQEbVMRTjKooaVabXkn7IYbi
7OXojnol8ZUg73CGb/BuJe2LBNlfbW4NXKIk3hL0fr20qmlUQfsjRWIZS3X1
ZwXxl2LS0etMUJyC9kkKZ93lgMgFCvIhQwonN1D2WE4+ZHCKG+E7n5STDxn6
/GauPf5ETj5k+Ekl7vWcLycfcpTk80pmu2TkQw43e9fNOSdk5EOO4JlY+/wo
GflQYEW/bZ+fo4x8KDB0rDYrVSAlHwr0fbCsIKBUSj6USP40+kR1gpR8KFHQ
Giau9ZCSDyUCOQc7PxZKyIcKN5u5ifkXJeRDBRl7Fyc+Q0I+VDj/aN+29vcl
5EON7bqx/Q9eiMmHGjHvzZxN54vJhxohN8rTzxWKyYcG1YGNe7NixORDA1d2
vePQIjH50CA159LtAZGIfGhR0tHWmtEgIh9aNLwK/rzctCevfWhRaVfXGccW
kQ8d9nw75Fu7QIT/ACH+KmA=
      "]]}, {}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"r\"", TraditionalForm], 
    FormBox["\"P(r)\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.}, {0, 1.2597380267131595`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.805719075156028*^9, 3.805719981372883*^9, 3.805720147771237*^9, 
   3.80572059364117*^9, {3.806149979057268*^9, 3.806149986481121*^9}, 
   3.806150197148203*^9, 3.806151140356557*^9, {3.806151195305825*^9, 
   3.8061512151271257`*^9}, 3.806151247378236*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"543802b0-6a8c-4047-9f89-634e8438b1b1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1274, 834},
WindowMargins->{{3, Automatic}, {15, Automatic}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 455, 11, 165, "Chapter",ExpressionUUID->"a3207795-994b-46c3-b297-0411b76c4e4b"],
Cell[CellGroupData[{
Cell[1060, 37, 346, 5, 68, "Section",ExpressionUUID->"a8ef8907-14dd-419a-96ff-d93ee374e08a"],
Cell[CellGroupData[{
Cell[1431, 46, 240, 4, 55, "Subsection",ExpressionUUID->"712ca409-21a7-4be9-80e8-dc8508ca49dd"],
Cell[1674, 52, 532696, 13895, 30627, "Input",ExpressionUUID->"08584323-cf69-4fbd-abf4-45f77620ae66"]
}, Closed]],
Cell[CellGroupData[{
Cell[534407, 13952, 238, 4, 39, "Subsection",ExpressionUUID->"335c807a-372f-47c3-bd9d-1e99601133ed"],
Cell[CellGroupData[{
Cell[534670, 13960, 154, 3, 45, "Subsubsection",ExpressionUUID->"414d1715-97a6-4b9c-8361-b1d5bb90d7f7"],
Cell[534827, 13965, 5984, 174, 381, "Input",ExpressionUUID->"2e74a137-4c33-46e1-9d4a-9337369d0855"]
}, Closed]],
Cell[CellGroupData[{
Cell[540848, 14144, 154, 3, 37, "Subsubsection",ExpressionUUID->"04eddfaa-c6a0-45f5-b43f-b37b2e549026"],
Cell[541005, 14149, 5531, 177, 464, "Input",ExpressionUUID->"22fad217-4e33-45ac-ad8b-1b732dfaba86"],
Cell[546539, 14328, 591, 8, 31, "Input",ExpressionUUID->"50205326-9df1-448a-92dd-aab9915d4fa5"]
}, Closed]],
Cell[CellGroupData[{
Cell[547167, 14341, 177, 3, 37, "Subsubsection",ExpressionUUID->"cc39121f-ecbd-448a-9e51-d92fb922a8f9"],
Cell[547347, 14346, 9672, 270, 911, "Input",ExpressionUUID->"4c9307ba-8a25-4722-be90-ba0e76c8ba2a"],
Cell[557022, 14618, 173, 2, 31, "Input",ExpressionUUID->"ebde870a-858b-4e6f-a860-6fceff134095"],
Cell[557198, 14622, 591, 8, 31, "Input",ExpressionUUID->"1319df9a-8c7b-4613-a1d9-c58b7aeb1e97"],
Cell[557792, 14632, 166, 2, 55, "Input",ExpressionUUID->"f68cbb1b-107a-453f-8cca-8e782cfb2034"],
Cell[557961, 14636, 173, 2, 31, "Input",ExpressionUUID->"01ca352b-edd9-4152-85ac-b3e297ace237"]
}, Closed]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[558195, 14645, 220, 4, 54, "Section",ExpressionUUID->"b5579a13-faf6-4740-ac82-e27d4c9f6228"],
Cell[558418, 14651, 933, 25, 170, "Input",ExpressionUUID->"77b4c942-3dde-41e6-a8b0-871b49fb112e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559388, 14681, 164, 3, 68, "Section",ExpressionUUID->"7911f1fe-4672-4eb7-8d10-42540205a77c"],
Cell[CellGroupData[{
Cell[559577, 14688, 151, 3, 55, "Subsection",ExpressionUUID->"088e6d29-e9f0-48b4-afb6-4448999b6940"],
Cell[CellGroupData[{
Cell[559753, 14695, 2806, 70, 135, "Input",ExpressionUUID->"d4ef4736-9fe7-4e41-9755-7803b4330b7f"],
Cell[562562, 14767, 285, 4, 35, "Output",ExpressionUUID->"a499e42d-d82c-4249-ae21-5c1983ca0535"],
Cell[562850, 14773, 285, 4, 35, "Output",ExpressionUUID->"a51fc003-76fd-4c45-813c-82901cb5ecba"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[563184, 14783, 151, 3, 55, "Subsection",ExpressionUUID->"29bd9489-82f5-4765-ab11-ca66cbe370de"],
Cell[CellGroupData[{
Cell[563360, 14790, 6770, 189, 340, "Input",ExpressionUUID->"5385488d-49ce-4761-9709-3b74a564654c"],
Cell[570133, 14981, 508, 7, 35, "Output",ExpressionUUID->"547fe3a1-7251-43f6-82ab-88980784c965"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[570690, 14994, 151, 3, 55, "Subsection",ExpressionUUID->"f621625c-5b44-474c-ba96-7d491a81b48c"],
Cell[CellGroupData[{
Cell[570866, 15001, 6264, 182, 340, "Input",ExpressionUUID->"f6b6831a-fe33-435d-9c02-f4df222f5471"],
Cell[577133, 15185, 284, 4, 35, "Output",ExpressionUUID->"b9b807bf-cf1b-4a51-b700-87ce11d7a5c8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[577478, 15196, 534, 13, 68, "Section",ExpressionUUID->"dd6f8bb2-b79b-4776-8e53-d73b9836cf75"],
Cell[CellGroupData[{
Cell[578037, 15213, 3172, 79, 161, "Input",ExpressionUUID->"e74ec9f2-40dd-4f34-9bb9-69ea72fdf525"],
Cell[581212, 15294, 312, 5, 35, "Output",ExpressionUUID->"83d4b0d7-c24c-40a1-b4a4-0af1d2d74926"],
Cell[581527, 15301, 310, 5, 35, "Output",ExpressionUUID->"0023a46a-12e8-4396-9890-ac77797848bc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[581886, 15312, 606, 14, 68, "Section",ExpressionUUID->"fb5974cc-1ef4-4c46-ba53-89cbb5edbad9"],
Cell[CellGroupData[{
Cell[582517, 15330, 2989, 72, 115, "Input",ExpressionUUID->"3542a1d0-7443-43af-a25b-53b4fe025f06"],
Cell[585509, 15404, 3185, 68, 293, "Output",ExpressionUUID->"543802b0-6a8c-4047-9f89-634e8438b1b1"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


